An Optimal Observable for Color Singlet Identification

We present a novel approach to construct a color tagger, i.e. an observable that is able to discriminate the decay of a color-singlet into two jets from a two-jet background in a different color configuration. We do this by explicitly taking the ratio of the corresponding leading-order matrix elements in the soft limit, thus obtaining an observable that is provably optimal within our approximation. We call this observable the "jet color ring" and we compare its performance to other color-sensitive observables such as jet pull and dipolarity. We also assess the performance of the jet color ring in simulations by applying it to the case of the hadronic decays of a boosted Higgs boson and of an electroweak boson.

==> anc/VHPULL.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/DirectFinalState.hh"
#include "Rivet/Projections/IndirectFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "fastjet/contrib/EnergyCorrelator.hh"

namespace Rivet {


  namespace V2 {

    class Vector2;
    typedef Vector2 TwoVector;
    //class Matrix2;

    Vector2 multiply(const double, const Vector2&);
    Vector2 multiply(const Vector2&, const double);
    Vector2 add(const Vector2&, const Vector2&);
    Vector2 operator*(const double, const Vector2&);
    Vector2 operator*(const Vector2&, const double);
    Vector2 operator/(const Vector2&, const double);
    Vector2 operator+(const Vector2&, const Vector2&);
    Vector2 operator-(const Vector2&, const Vector2&);


    /// @brief Two-dimensional specialisation of Vector.
    class Vector2 : public Vector<2> {

      // friend class Matrix2;
      friend Vector2 multiply(const double, const Vector2&);
      friend Vector2 multiply(const Vector2&, const double);
      friend Vector2 add(const Vector2&, const Vector2&);
      friend Vector2 subtract(const Vector2&, const Vector2&);

    public:

      Vector2() : Vector<2>() { }

      template<typename V2>
      Vector2(const V2& other) {
        this->setX(other.x());
        this->setY(other.y());
      }

      Vector2(const Vector<2>& other) {
        this->setX(other.get(0));
        this->setY(other.get(1));
      }

      Vector2(double x, double y) {
        this->setX(x);
        this->setY(y);
      }

      ~Vector2() { }


    public:

      static Vector2 mkX() { return Vector2(1,0); }
      static Vector2 mkY() { return Vector2(0,1); }


    public:

      double x() const { return get(0); }
      double y() const { return get(1); }
      Vector2& setX(double x) { set(0, x); return *this; }
      Vector2& setY(double y) { set(1, y); return *this; }


      /// Dot-product with another vector
      double dot(const Vector2& v) const {
        return _vec.dot(v._vec);
      }

      /// Angle in radians to another vector
      double angle(const Vector2& v) const {
        const double localDotOther = unit().dot(v.unit());
        if (localDotOther > 1.0) return 0.0;
        if (localDotOther < -1.0) return M_PI;
        return acos(localDotOther);
      }


      /// Unit-normalized version of this vector.
      Vector2 unitVec() const {
        double md = mod();
        if ( md <= 0.0 ) return Vector2();
        else return *this * 1.0/md;
      }

      /// Synonym for unitVec
      Vector2 unit() const {
        return unitVec();
      }


    public:
      Vector2& operator*=(const double a) {
        _vec = multiply(a, *this)._vec;
        return *this;
      }

      Vector2& operator/=(const double a) {
        _vec = multiply(1.0/a, *this)._vec;
        return *this;
      }

      Vector2& operator+=(const Vector2& v) {
        _vec = add(*this, v)._vec;
        return *this;
      }

      Vector2& operator-=(const Vector2& v) {
        _vec = subtract(*this, v)._vec;
        return *this;
      }

      Vector2 operator-() const {
        Vector2 rtn;
        rtn._vec = -_vec;
        return rtn;
      }

    };



    inline double dot(const Vector2& a, const Vector2& b) {
      return a.dot(b);
    }

    inline Vector2 multiply(const double a, const Vector2& v) {
      Vector2 result;
      result._vec = a * v._vec;
      return result;
    }

    inline Vector2 multiply(const Vector2& v, const double a) {
      return multiply(a, v);
    }

    inline Vector2 operator*(const double a, const Vector2& v) {
      return multiply(a, v);
    }

    inline Vector2 operator*(const Vector2& v, const double a) {
      return multiply(a, v);
    }

    inline Vector2 operator/(const Vector2& v, const double a) {
      return multiply(1.0/a, v);
    }

    inline Vector2 add(const Vector2& a, const Vector2& b) {
      Vector2 result;
      result._vec = a._vec + b._vec;
      return result;
    }

    inline Vector2 subtract(const Vector2& a, const Vector2& b) {
      Vector2 result;
      result._vec = a._vec - b._vec;
      return result;
    }

    inline Vector2 operator+(const Vector2& a, const Vector2& b) {
      return add(a, b);
    }

    inline Vector2 operator-(const Vector2& a, const Vector2& b) {
      return subtract(a, b);
    }

    /// Angle (in radians) between two 2-vectors.
    inline double angle(const Vector2& a, const Vector2& b) {
      return a.angle(b);
    }

  }

  // using V2 = Rivet;





  /// Study subjet pull and angle observables in Z(mm)H(bb), Z(mm)H(gg) and Z(mm)Z(qq) + backgrounds
  ///
  /// @author Andy Buckley
  class VHPULL : public Analysis {
  public:

    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(VHPULL);


    /// @name Analysis methods
    //@{

    /// Book histograms and initialise projections before the run
    void init() {

      // Select the search mode
      _mode = toUpper(getOption<string>("MODE", "HBB"));
      //_mode = toUpper(getOption("MODE", "HBB"));
      if (!contains(strings{"HBB", "HGG", "ZQQ"}, _mode))
        throw UserError("MODE needs to be one of HBB, HGG, or ZQQ");
      // Select the search mode
      _subjetsel = toUpper(getOption<string>("SJSEL", "LEADPTS"));
      if (!contains(strings{"LEADPTS", "MAXMASS"}, _subjetsel))
        throw UserError("SJSEL needs to be one of LEADPTS or MAXMASS");

      // Use track- or calo-based subjets  (default = trackjets)
      _trksubjets = (getOption("SUBJETS") != "CALO");

      // Use track- or calo-based subjets  (default = trackjets)
      _masscut = (getOption("MCUT") != "0");


      // Initialise and register projections
      FinalState fs(Cuts::abseta < 5);
      declare(fs, "AllParticles");
      IndirectFinalState clusfs(fs);
      // Fat jets
      FastJets jets10(clusfs, FastJets::ANTIKT, 1.0, JetAlg::Muons::DECAY);
      declare(jets10, "FatJets");
      // Subjets (CALO or TRK)
      Cut sjcut = Cuts::pT > 0.5*GeV;
      if (_trksubjets) sjcut = sjcut && (Cuts::charge != 0);
      FastJets jets02(FinalState(clusfs, Cuts::pT > 0.5*GeV && Cuts::charge != 0), FastJets::ANTIKT, 0.2);
      //FastJets jets02(FinalState(clusfs, Cuts::pT > 0.5*GeV && Cuts::charge != 0), FastJets::ANTIKT, 0.2);
      declare(jets02, "TrkJets");
      // Leptons
      DirectFinalState leps(Cuts::abseta < 5 && (Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::MUON));
      declare(leps, "Leptons");


      // Book histograms
      book(_h_j1pt, "j1pt", logspace(50, 50, 500));
      book(_h_j1m, "j1m", logspace(50, 20, 150));
      //
      book(_h_planeanglepi, "planeangle_pi", 25, 0, 1);
      book(_h_planeanglecos, "planeangle_cos", 25, -1, 1);
      //
      const double PMAX = 8;
      book(_h_pullfwd, "pull_fwd", 50, -PMAX, 0);
      book(_h_pullbwd, "pull_bwd", 50, -PMAX, 0);
      book(_h_pullavg, "pull_avg", 50, -PMAX, 0);
      book(_h_pullangle_fwd, "pull_angle_fwd", 30, 0, 1);
      book(_h_pullangle_bwd, "pull_angle_bwd", 30, 0, 1);
      book(_h_pullangle_btw, "pull_angle_btw", 30, 0, 1);
      //
      book(_h_projpullfwd, "projpull_fwd", 80, -PMAX, PMAX);
      book(_h_projpullbwd, "projpull_bwd", 80, -PMAX, PMAX);
      book(_h_projpullavg, "projpull_avg", 80, -PMAX, PMAX);
      book(_h_projpullasymm, "projpull_asymm", 80, -PMAX, PMAX);
      //
      book(_h_dipolebb, "dipole_bb", logspace(30, 10, 10000));
      // book(_h_dipolegb, "dipole_gb", logspace(30, 10, 10000));
      // book(_h_dipoleratioindiv, "dipole_ratioindiv", logspace(30, 10, 10000));
      // book(_h_dipoleratiosum, "dipole_ratiosum", logspace(30, 10, 10000));
      //
      book(_h_d2, "d2", linspace(50, 0, 5));
      book(_h_dipolarity, "dipolarity", linspace(30, 0, 3));
      book(_h_sjpullangle, "dipullangle", linspace(50, 0, 1));
      //
      book(_h_dipolesj3Dratio, "dipole_sj3Dratio", linspace(40, -9, 1));
      //
      book(_h_dipolesj3thetaO, "dipole_sj3thetaO", linspace(30, -1, 2));
      book(_h_dipolesj3thetaO_d2, "dipole_sj3thetaO_d2", linspace(25, -1, 2), linspace(25, 0, 5));
      book(_h_dipolesj3thetaO_dipolarity, "dipole_sj3thetaO_dipolarity", linspace(25, -1, 2), linspace(30, 0, 1));
      book(_h_dipolesj3thetaO_sjpullangle, "dipole_sj3thetaO_dipullangle", linspace(25, -1, 2), linspace(25, 0, 1));
      //
      book(_h_dipolesj3thetaO2, "dipole_sj3thetaO2", logspace(100, 0.5, 10));
      book(_h_dipolesj3thetaO2_d2, "dipole_sj3thetaO2_d2", logspace(25, 0.5, 10), linspace(25, 0, 5));
      book(_h_dipolesj3thetaO2_dipolarity, "dipole_sj3thetaO2_dipolarity", logspace(25, 0.5, 10), linspace(30, 0, 1));
      book(_h_dipolesj3thetaO2_sjpullangle, "dipole_sj3thetaO2_dipullangle", logspace(25, 0.5, 10), linspace(25, 0, 1));
      //
      // book(_h_dipole_projpull_sj3Dratio, "dipole_projpull_sj3Dratio", linspace(20, -1, 1), linspace(20, -10, 10));
      // book(_h_dipolesj3thetaO, "dipole_projpull_sj3thetaO", linspace(20, -1, 1), linspace(20, -2, 2));
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {

      // Get the Z first
      const Particles leps = apply<FinalState>(event, "Leptons").particlesByPt(Cuts::pT > 20*GeV);
      if (leps.size() < 2) vetoEvent;
      MSG_DEBUG(leps);
      if (leps[0].pid() != -leps[1].pid()) vetoEvent;

      // Now the (non-overlapping) fat jet
      const Jets allfatjets = apply<JetAlg>(event, "FatJets").jetsByPt(Cuts::pT > 20*GeV);
      if (allfatjets.empty()) vetoEvent;
      const Jet fj1 = allfatjets[0];
      MSG_DEBUG("Lead fatjet pT, m: " << fj1.pT()/GeV << ", " << fj1.mass()/GeV);
      _h_j1pt->fill(fj1.pT()/GeV);
      _h_j1m->fill(fj1.mass()/GeV);

      // Filter to high-pT isolated fat-jets
      const double PTJMIN = (_mode == "ZQQ") ? 180*GeV : 250*GeV;
      const Jets fatjets = discardIfAnyDeltaRLess(select(allfatjets, Cuts::pT > PTJMIN), leps, 1.0);
      if (fatjets.empty()) vetoEvent;
      const Jet& fatjet = fatjets[0];

      // Mass and b-tag cuts as appropriate for [{H,g*}->bb], [{H,g*}->jj] and [Z->qq] consistency
      if (_mode == "ZQQ") {
        if (!inRange(fatjet.mass(), 75*GeV, 105*GeV)) vetoEvent;
      } else {
        if (!inRange(fatjet.mass(), 110*GeV, 140*GeV)) vetoEvent;
      }
      if (_mode == "HBB") {
        if (!fatjet.bTagged(Cuts::pT > 5*GeV)) vetoEvent;
      }

      // And its track jets
      const Jets alltrkjets = apply<JetAlg>(event, "TrkJets").jetsByPt();
      const Jets trkjets = filter_select(alltrkjets, Cuts::pT > 5*GeV);
      const Jets trksubjets = filter_select(trkjets, deltaRLess(fatjet, 0.8));

      // Find separate b and light subjets
      Jets btrksubjets, ltrksubjets;
      for (const Jet& tsj : trksubjets) {
        if (tsj.pT() > 10*GeV && tsj.bTagged(Cuts::pT > 5*GeV)) {
          btrksubjets += tsj;
        } else {
          ltrksubjets += tsj;
        }
      }

      // Require subjets
      MSG_DEBUG("#trackjets = " << trksubjets.size() << ";   " << btrksubjets.size());
      if (_mode == "HBB") {
        if (btrksubjets.size() < 2) vetoEvent;
      } else {
        if (trksubjets.size() < 2) vetoEvent;
      }

      // Calculate main variables (minus the 3rd subjet)
      const FourMomentum x = fatjet.mom();
      const Jets& maintrksubjets = (_mode == "HBB") ? btrksubjets : trksubjets;

      // Select the main subjet pair
      size_t isj1 = 0, isj2 = 1;
      if (_subjetsel == "MAXMASS") {
        double sjmaxmass = 0;
        for (size_t i1 = 0; i1 < maintrksubjets.size()-1; ++i1) {
          for (size_t i2 = i1+1; i2 < maintrksubjets.size(); ++i2) {
            const double sjmass = (maintrksubjets[i1].mom() + maintrksubjets[i2].mom()).mass();
            if (sjmass > sjmaxmass) {
              isj1 = i1; isj2 = i2;
              sjmaxmass = sjmass;
            }
          }
        }
      }
      const FourMomentum& b1 = maintrksubjets[isj1].mom();
      const FourMomentum& b2 = maintrksubjets[isj2].mom();
      const double drbb = deltaR(b1,b2);

      // Calculate a light-like vector for the rest of the event
      const Particles others = apply<FinalState>(event, "AllParticles").particlesByPt(deltaRGtr(fatjet, 0.8));
      const Vector3 pbar = sum(others, p3, Vector3());
      const FourVector nbar(pbar.mod(), pbar.x(), pbar.y(), pbar.z());


      // Plane angle
      const Vector3 norm_ppx = Vector3(0,0,1).cross(x.p3());
      const Vector3 norm_xbb = b1.p3().cross(b2.p3());
      const double planeangle = fabs(norm_ppx.angle(norm_xbb));
      _h_planeanglepi->fill(planeangle/M_PI);
      _h_planeanglecos->fill(cos(planeangle));


      // Pulls
      /// @todo Use y rather than eta?
      // {
      //   Vector3 pulls[2];
      //   for (size_t i = 0; i < 2; ++i) {
      //     const Jet mj = maintrksubjets[i];
      //     for (const Particle& p : mj.constituents()) {
      //       const double z = p.pT() / mj.pT();
      //       // pulls[i] += z * deltaR(mj, p) * p.mom();
      //       pulls[i] += z * deltaR(mj, p) * p.mom();
      //     }
      //     pulls[i] -= pulls[i].dot(mj.p3()) / mj.mom().mod2() * mj.p3(); //< make perp: CHECK!
      //   }
      //   MSG_INFO("Pull3: fwd,bwd = " << pulls[0].mod() << ", " << pulls[1].mod());
      // }
      V2::Vector2 pulls[2];
      for (size_t i = 0; i < 2; ++i) {
        const Jet mj = maintrksubjets[i];
        for (const Particle& p : mj.constituents()) {
          const double z = p.pT() / mj.pT();
          V2::Vector2 r(p.eta()-mj.eta(), deltaPhi(p,mj, true));
          pulls[i] += z * r.mod() * r; //< implicit dR^2
        }
      }
      // MSG_INFO("Pull2: fwd,bwd = " << pulls[0].mod() << ", " << pulls[1].mod());
      const double pull_fwd = pulls[0].mod();
      const double pull_bwd = pulls[1].mod();
      V2::Vector2 bb2(maintrksubjets[0].eta()-maintrksubjets[1].eta(), deltaPhi(maintrksubjets[0], maintrksubjets[1], true)); //< vec from subleading to leading
      const double pullangle_fwd = mapAngle0ToPi(angle(pulls[0], -bb2));
      const double pullangle_bwd = mapAngle0ToPi(angle(pulls[1],  bb2));
      const double pullangle_btw = mapAngle0ToPi(angle(pulls[0], pulls[1]));
      // MSG_INFO("Pull: fwd,bwd = " << pull_fwd << ", " << pull_bwd);
      // MSG_INFO("Pull angle: fwd,bwd = " << pullangle_fwd << ", " << pullangle_bwd);
      _h_pullfwd->fill(log10(pull_fwd));
      _h_pullbwd->fill(log10(pull_bwd));
      _h_pullavg->fill(log10((pull_fwd+pull_bwd)/2));
      _h_pullangle_fwd->fill(pullangle_fwd/M_PI);
      _h_pullangle_bwd->fill(pullangle_bwd/M_PI);
      _h_pullangle_btw->fill(pullangle_btw/M_PI);


      // Projected pulls
      const Vector3 bbunit = (b2 - b1).p3().unit();
      const double projpull_fwd = pulls[0].dot( bbunit);
      const double projpull_bwd = pulls[1].dot(-bbunit);
      // const double projpull_btw = pulls[0].dot(pulls[1]);
      // MSG_INFO("Proj: fwd,bwd = " << projpull_fwd << ", " << projpull_bwd);
      // auto log10_signed = [](double x){ return sign(x) * log10(abs(x)); };
      auto log10_signed = [](double x) { return (x == 0) ? DBL_MAX : (sign(x) * -log10(abs(x))); };
      // MSG_INFO(projpull_fwd << ", " << projpull_bwd);
      _h_projpullfwd->fill(log10_signed(projpull_fwd));
      _h_projpullbwd->fill(log10_signed(projpull_bwd));
      // _h_projpullbtw->fill(log10_signed(projpull_btw));
      _h_projpullavg->fill(log10_signed((projpull_fwd+projpull_bwd)/2));
      _h_projpullasymm->fill(log10_signed(projpull_fwd - projpull_bwd));


      // Dipoles
      double dipolepull_bb = 0; //, dipolepull_gb = 0;
      // double dipoleratio_sum = 0, dipoleratio_indiv = 0;
      const double ab = b1.dot(b2);
      // const double xb1 = x.dot(b1);
      // const double xb2 = x.dot(b2);
      for (const Particle& p : fatjet.constituents()) {
        const double z = p.pT() / fatjet.pT();
        const double dipole_bb = ab / b1.dot(p) / b2.dot(p);
        // const double dipole_gb1 = xb1 / x.dot(p) / b1.dot(p);
        // const double dipole_gb2 = xb2 / x.dot(p) / b2.dot(p);
        // const double dipole_gb = dipole_gb1 + dipole_gb2;
        /// @todo Also compute beam-beam dipole? Requires colour factors
        dipolepull_bb += dipole_bb * p.pT2() * z; //< @todo what pT weighting is appropriate?
        // dipolepull_gb += dipole_gb * p.pT2() * z; //< @todo what pT weighting is appropriate?
        /// @todo safediv?
        // dipoleratio_indiv += (dipole_bb/dipole_gb) * z;
      }
      /// @todo safediv?
      // dipoleratio_sum = dipolepull_bb / dipolepull_gb;
      // MSG_INFO("Angle, dipole = " << planeangle/M_PI << ", " << dipolepull_bb << ", " << dipolepull_gb);
      _h_dipolebb->fill(dipolepull_bb);


      // _h_dipolegb->fill(dipolepull_gb);
      // _h_dipoleratioindiv->fill(dipoleratio_indiv);
      // _h_dipoleratiosum->fill(dipoleratio_sum);

      // Angular approximate likelihood ratio
      // Jet trksubjet3;
      // if (trksubjets.size() > 2) {
      //   for (const Jet& tj : trksubjets) {
      //     if (deltaR2(tj.mom(), btrksubjets[0].mom()) < 1e-4 &&
      //         deltaR2(tj.mom(), btrksubjets[1].mom()) < 1e-4) {
      //       trksubjet3 = tj;
      //       break;
      //     }
      //   }
      //   const double otheta = deltaR2(trksubjet3.mom(), b1) + deltaR2(trksubjet3.mom(), b2) - deltaR2(b1, b2);
      //   _h_dipolethetaO->fill(otheta);
      // }


      // D2 correlator
      fastjet::contrib::EnergyCorrelatorD2 d2calc(1.0);
      const double d2 = d2calc(fatjet);
      MSG_DEBUG(d2);
      _h_d2->fill(d2);



      // Dipolarity
      /// @todo Use y rather than eta?
      double dipolarity = 0;
      V2::Vector2 dipole2d(b1.eta()-b2.eta(), deltaPhi(b1, b2, true));
      for (const Particle& c : fatjet.particles()) {
        // V2::Vector2 c2d(deltaEta(c,b1,true), deltaPhi(c,b1, true));
        V2::Vector2 c2d(c.eta()-b1.eta(), deltaPhi(c,b1, true));
        const double cparallel = dipole2d.unit().dot(c2d);
        double dist = -1;
        if (cparallel < 0) dist = deltaR(b1, c);
        else if (cparallel > drbb) dist = deltaR(b2, c);
        else dist = sqrt(deltaR2(c.mom(), b1) - sqr(cparallel));
        dipolarity += c.pT() * sqr(dist);
      }
      dipolarity /= (sqr(drbb) * fatjet.pT());
      _h_dipolarity->fill(dipolarity);


      // Subjet observables
      if ((_mode == "HBB" && !ltrksubjets.empty()) || (_mode != "HBB" && trksubjets.size() > 2)) {

        // Find the subjet
        // NB. In MAXMASS mode, the k subjet should be the leading one *not* part of the max-mass pair:
        size_t isjk = 2;
        if (_mode != "HBB" && _subjetsel == "MAXMASS") {
          for (isjk = 0; isjk < 3; ++isjk) {
            if (isjk != isj1 && isjk != isj2) break;
          }
        }
        const FourMomentum k = (_mode == "HBB") ? ltrksubjets[0].mom() : trksubjets[isjk].mom();

        // Subjet pull angle
        /// @todo Use y rather than eta?
        const FourMomentum& bnear = deltaR(b1, k) < deltaR(b2, k) ? b1 : b2;
        const FourMomentum& bfar = deltaR(b1, k) < deltaR(b2, k) ? b2 : b1;
        V2::Vector2 b2sj(k.eta()-bnear.eta(), deltaPhi(k, bnear, true));
        V2::Vector2 b2b(bfar.eta()-bnear.eta(), deltaPhi(bfar, bnear, true));
        const double sjpullangle = angle(b2sj, b2b);
        if (sjpullangle < 0) MSG_WARNING("Negative dipull angle!!!"); //exit(666);
        _h_sjpullangle->fill(sjpullangle/M_PI);


        // Jet colour ring
        const double CA = 3, CF = 4/3.;
        const double dratio = CA/2/CF * ( (1 - 2*CF/CA) - (b1.dot(nbar)*k.dot(b2) + b2.dot(nbar)*k.dot(b1))/ab/nbar.dot(k) );
        const double otheta = deltaR2(k, b1) + deltaR2(k, b2) - deltaR2(b1, b2);
        const double otheta2 = (deltaR2(k, b1) + deltaR2(k, b2)) / deltaR2(b1, b2);
        MSG_DEBUG(dratio << ", " << otheta << ", " << otheta2);
        _h_dipolesj3Dratio->fill(dratio);
        _h_dipolesj3thetaO->fill(otheta);
        _h_dipolesj3thetaO2->fill(otheta2);


        // 2D plots
        _h_dipolesj3thetaO_d2->fill(otheta, d2);
        _h_dipolesj3thetaO_dipolarity->fill(otheta, dipolarity);
        _h_dipolesj3thetaO_sjpullangle->fill(otheta, sjpullangle/M_PI);
        //
        _h_dipolesj3thetaO2_d2->fill(otheta2, d2);
        _h_dipolesj3thetaO2_dipolarity->fill(otheta2, dipolarity);
        _h_dipolesj3thetaO2_sjpullangle->fill(otheta2, sjpullangle/M_PI);

      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      normalize({_h_j1pt, _h_j1m});
      normalize({_h_planeanglepi, _h_planeanglecos});
      normalize({_h_pullfwd, _h_pullbwd, _h_pullavg, _h_pullangle_fwd, _h_pullangle_bwd, _h_pullangle_btw});
      normalize({_h_projpullfwd, _h_projpullbwd, _h_projpullavg, _h_projpullasymm});
      normalize({_h_dipolebb, _h_d2, _h_dipolarity, _h_sjpullangle});
      normalize({_h_dipolesj3Dratio, _h_dipolesj3thetaO, _h_dipolesj3thetaO2});
      // normalize({_h_dipoleratioindiv, _h_dipoleratiosum});
      /// @todo Normalize the 2D histos?
    }

    //@}


    /// @name Histograms
    Histo1DPtr _h_j1pt, _h_j1m;
    Histo1DPtr _h_planeanglepi, _h_planeanglecos;
    Histo1DPtr _h_pullfwd, _h_pullbwd, _h_pullavg, _h_pullangle_fwd, _h_pullangle_bwd, _h_pullangle_btw;
    Histo1DPtr _h_projpullfwd, _h_projpullbwd, _h_projpullavg, _h_projpullasymm;
    Histo1DPtr _h_d2, _h_dipolarity, _h_sjpullangle;
    Histo1DPtr _h_dipolebb, _h_dipolegb;
    Histo1DPtr _h_dipoleratioindiv, _h_dipoleratiosum;
    Histo1DPtr _h_dipolesj3Dratio, _h_dipolesj3thetaO, _h_dipolesj3thetaO2;
    Histo2DPtr _h_dipolesj3thetaO_d2, _h_dipolesj3thetaO_dipolarity, _h_dipolesj3thetaO_sjpullangle;
    Histo2DPtr _h_dipolesj3thetaO2_d2, _h_dipolesj3thetaO2_dipolarity, _h_dipolesj3thetaO2_sjpullangle;

    /// Option flag for search mode
    string _mode;
    /// Option flag for subjet selection mode
    string _subjetsel;
    /// Option flag for calo subjet or track subjets
    bool _trksubjets = true;
    /// Option flag for mass cuts
    bool _masscut = true;

  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(VHPULL);


}


==> anc/VHPULL.info <==
Name: VHPULL
Summary: Exploration of color-observable cuts to discriminate boosted VH(bb) from Vbb
Status: REENTRANT NOHEPDATA
Authors:
 - Andy Buckley <andy.buckley@cern.ch>
RunInfo: Signal and background events for Z(mm)H(bb), Z(mm)H(gg), and Z(mm)Z(qq)
NeedCrossSection: yes
Description:
  'Reconstructing signal/background discrimination variables based on leading
  color flows in hadronic resonance decays, H(bb), H(gg) and Z(qq), and their
  QCD backgrounds. For the jet color ring paper.'
Options:
 - MODE=HBB,HGG,ZQQ
 - SJSEL=MAXMASS,LEADPTS


==> anc/VHPULL.plot <==
BEGIN PLOT /VHPULL/.*
PlotSize=8,8
RatioPlot=0
RatioPlotYSize=3
END PLOT




BEGIN PLOT /VHPULL/dipole_sj3thetaO$
XLabel=Color ring variant $\mathcal{O}' = \theta_{ka}^2 + \theta_{kb}^2 - \theta_{ab}^2$
YLabel=$1/\sigma \, \mathrm{d}\sigma / \mathrm{d}\mathcal{O}'$
# LogY=0
END PLOT

BEGIN PLOT /VHPULL/dipole_sj3thetaO2
XLabel=Color ring $\mathcal{O} = (\theta_{ka}^2 + \theta_{kb}^2) / \theta_{ab}^2$
YLabel=$1/\sigma \, \mathrm{d}\sigma / \mathrm{d}\mathcal{O}$
LogX=1
XMax=3
END PLOT

BEGIN PLOT /VHPULL/d2
XLabel=$D_2$
YLabel=$1/\sigma \, \mathrm{d}\sigma / \mathrm{d}D_2$
#Rebin=2
#LogY=0
XMax=4.5
END PLOT

BEGIN PLOT /VHPULL/dipolarity
XLabel=Dipolarity $\mathcal{D}$
YLabel=$1/\sigma \, \mathrm{d}\sigma / \mathrm{d}\mathcal{D}$
#Rebin=2
#LogY=0
#XMax=4.5
END PLOT

BEGIN PLOT /VHPULL/pull_angle_.*
XLabel=Pull angle $\phi_\mathrm{p} / \pi$
YLabel=$1/\sigma \, \mathrm{d}\sigma / \mathrm{d}\phi_\mathrm{p}$
Rebin=2
END PLOT




BEGIN PLOT /VHPULL/planeangle_cos
XLabel=$\cos \theta_{ppx/xb\bar{b}}$
#Rebin=2
LogY=0
END PLOT

BEGIN PLOT /VHPULL/planeangle_pi
XLabel=$\theta_{ppx/xb\bar{b}} / \pi$
#Rebin=2
LogY=0
END PLOT

BEGIN PLOT /VHPULL/dipole_sj3Dratio
XLabel=$D_{ab\bar{n}}/D_{ab}$
LogY=0
END PLOT



BEGIN PLOT /VHPULL/dipole_sj3thetaO.*_d2
YLabel=$D_2$
LogY=0
END PLOT

BEGIN PLOT /VHPULL/dipole_sj3thetaO.*_dipolarity
YLabel=Dipolarity
LogY=0
END PLOT

BEGIN PLOT /VHPULL/dipole_bb
XLabel=$b\bar{b}$-dipole weighted jet moment, $X_{b\bar{b}}$
LogX=1
END PLOT

